Homogenization theory of topological Anderson insulators: genuine gaps and pseudo-gaps

A topological Anderson insulator is an insulator whose non-trivial topological phase is induced by disorder. We develop a homogenization theory of this phenomenon for constant-coefficient elliptic systems perturbed by fluctuations oscillating at scale $\varepsilon$. Periodic fluctuations of every order below that of the operator, with appropriate amplitudes, do not average out: they produce an order-one correction $M$ given by a second-order (Born) formula, and the operator converges in the norm-resolvent sense to its homogenized limit. In particular, electric potentials and magnetic fields of zero mean, usually regarded as topologically trivial perturbations, generate corrections $M$ that change the topological phase. Fluctuations confined to a half-plane create an interface that carries the bulk-difference invariant of the homogenized operator for all $\varepsilon$ sufficiently small, a property that is stable under local defects. For random fluctuations, rare regions typically fill the homogenized gap, which becomes a pseudo-gap, and the standard interface index need no longer be defined. We define an index along cuts deformed so as to avoid the rare regions, and prove that it equals almost surely the bulk-difference invariant of the operator homogenized in the Born approximation, for first-order alloys with vanishing low moments and for a class of second-order systems with scalar disorder at criticality that includes the BHZ model.

==> anc/README.md <==
# Scripts for the figures and numerical checks

Python 3 with numpy, scipy and matplotlib (tested with numpy 2.4, scipy 1.17, matplotlib 3.10).
Run each script from this folder; each writes the PDF used in the paper (and a PNG preview).

## Figures

| Figure | Script | Uses | Status |
|---|---|---|---|
| Main paper, Fig. 1 (`fig_cuts.pdf`) | `fig_cuts.py` | – | reconstructed (schematic) |
| SM Fig. S1 (`fig_alloy.pdf`) | `fig_alloy.py` | `fieldA.py`, `cutA.py`, `tailA.npz` | reconstructed |
| SM Fig. S2 (`fig_renorm.pdf`) | `renorm.py` | – | original |
| SM Fig. S3 (`fig_scales.pdf`) | `fig_scales.py` | – | original |
| SM Fig. S4 (`fig_surgery.pdf`) | `surgery.py` | – | original |
| SM Fig. S5 (`fig_first.pdf`) | `fig_first.py` | `bloch.py`, `interface.py` | original |
| SM Fig. S6 (`fig_third.pdf`) | `fig_third.py` | – | original |
| SM Fig. S7 (`fig_second.pdf`) | `fig_second.py` | – | original |

Figure numbers in the supplement are assigned by LaTeX and may shift; the file names are what matter.

The six original scripts reproduce the PDFs in the paper pixel for pixel.

### Reconstructed scripts

The scripts `fieldA.py`, `cutA.py`, `tailA.py`, `verify.py` and `fig_cuts.py` were lost and have been rewritten.

- **`fieldA.py`.** It builds the mesoscale kernel K_ϖ(y) = ϖ²K̃(ϖy) of section 7 of the main paper, with K̃ = |F⁻¹ψ|²/‖ψ‖² and ψ a radial C_c^∞ bump. The radius of ψ is calibrated so that the deviation M_ω,3 − M_Born,3 has standard deviation 0.64ϖ, as stated in the caption of Fig. S1.
- **`tailA.py`.** It computes, over twelve realizations of 2048² cells, the fraction of bad mesoboxes plotted in Fig. S1(c). A mesobox is bad if |M_ω,3 − M_Born,3| > r̄/4 somewhere in it. It writes `tailA.npz`; the run takes about two minutes. The fractions agree with the published panel to plotting accuracy:

  | ϖ⁻¹ | 6 | 8 | 10 | 12 | 14 | 16 | 18 | 20 | 22 |
  |---|---|---|---|---|---|---|---|---|---|
  | fraction | 0.61 | 0.37 | 0.19 | 0.085 | 0.032 | 0.011 | 3.1e-3 | 6.1e-4 | 1.9e-4 |

- **`cutA.py`.** It builds one realization for Fig. S1(a): bad mesoboxes, coarse boxes of side 64, and the cut of Lemma 8.3. `fig_alloy.py` uses seed 17, a realization with 5 bad mesoboxes and one removed cluster, chosen for legibility; the caption says so. A typical realization of this size has about 15–30 bad mesoboxes, consistent with panel (c). Running `fig_alloy.py` reproduces the `fig_alloy.pdf` of the paper exactly. The previously published version, whose panel (a) used a realization that can no longer be regenerated, is kept as `fig_alloy_published.pdf` for reference.
- **`verify.py`.** It checks the formula M_ω = 2τ‖v‖²μσ₃ against the definition (22) of the local effective matrix, spectrally on a periodic supercell. Measured deviation:
  - about 5·10⁻³ at ϖ = 1/4;
  - 1.2·10⁻³ at ϖ = 1/8;
  - 7·10⁻⁴ at ϖ = 1/12.

  The decay is close to ϖ², and the run takes about ten minutes. The caption of Fig. S1 now states these values.
- **`fig_cuts.py`.** It redraws the schematic of Fig. 1 of the main paper, with the same layout, labels and page size; the puddle shapes differ slightly.

## Numerical checks (not used for figures)

| Script | Check |
|---|---|
| `check.py` | τ is Hermitian, and formula (2.18) of Bal–Dang agrees with the direct computation |
| `chern.py` | degree of the effective symbol with a vector potential: the index involves m_eff, not m₋ |
| `closed.py` | closed form of βτ; m_eff against Bloch eigenvalues; degree of the effective symbol |
| `dirac1.py` | first-order Dirac: correction M against Bloch eigenvalues; electric–magnetic correlation |
| `grading.py` | graded components M_ee, M_oo, M_eo against closed forms |
| `nogo.py` | purely magnetic fluctuations keep the gap (minimum of \|E\| is m) |
| `groth_check.py` | Born integral of GWATB09, eq. (4), against their closed form (5a) |
| `bloch2d.py` | two-dimensional Bloch solver for the regularized Dirac operator (used by the checks above) |

Two files were both called `bloch.py`. The two-dimensional one, used by the checks, is now `bloch2d.py`, and the scripts that load it were updated. `bloch.py` is the one-dimensional solver used by `fig_first.py` and `interface.py`.


==> anc/bloch.py <==
import numpy as np
s0=np.eye(2);s1=np.array([[0,1],[1,0]],complex);s2=np.array([[0,-1j],[1j,0]]);s3=np.diag([1.,-1]).astype(complex)
def bloch(eps,k,m,beta,What,N=12):
    """Bloch operator at quasimomentum 0 (x2-independent profiles), eps-periodic in x1.
    What: dict q -> 2x2 Fourier coefficient of W(y1). Amplitude eps^{-k/2}."""
    ns=np.arange(-N,N+1); D=len(ns); H=np.zeros((2*D,2*D),complex)
    for i,n in enumerate(ns):
        p=2*np.pi*n/eps
        H[2*i:2*i+2,2*i:2*i+2]=p*s1+(m-beta*p**2)*s3
        for j,n2 in enumerate(ns):
            q=n-n2
            if q in What: H[2*i:2*i+2,2*j:2*j+2]+=eps**(-k/2)*What[q]
    return np.linalg.eigvalsh(H)
def Mcorr(k,beta,What):
    M=np.zeros((2,2),complex)
    for q,Wq in What.items():
        if q==0: continue
        p=2*np.pi*q
        Pk = p*s1 if k==1 else -beta*p**2*s3
        M+= Wq.conj().T@(-np.linalg.inv(Pk))@Wq
    return M
def cosW(A,q,phase=0.): # A cos(2 pi q y + phase) coefficient matrices
    return {q:0.5*A*np.exp(1j*phase),-q:0.5*A*np.exp(-1j*phase)}
def add(*ds):
    out={}
    for d in ds:
        for q,v in d.items(): out[q]=out.get(q,0)+v
    return out
a,b,phi=1.5,2*np.pi,-np.pi/2
W1=add(cosW(a*s0,1),cosW(b*s2,1,phi))
W2=add(W1,cosW(1.6*s3,2))
W3=add(cosW(2.6*np.pi*s0,1),cosW(4*s1,1,np.pi/2),cosW(6*s3,2))  # -4 sin = 4 cos(.+pi/2)
cases=[('k = 1, one harmonic',1,0.5,0.0,W1),('k = 1, two harmonics',1,0.5,0.0,W2),('k = 2, matrix-valued',2,-0.5,1.0,W3)]
epss=0.1/2.0**np.arange(5)
def errors():
    res={}
    for lab,k,m,beta,W in cases:
        M=Mcorr(k,beta,W); lam0=np.linalg.eigvalsh(m*s3+M)
        l0=lam0[np.argmin(abs(lam0))]
        errs=[]
        for e in epss:
            ev=bloch(e,k,m,beta,W); le=ev[np.argmin(abs(ev-l0))]; errs.append(abs(le-l0))
        res[lab]=(np.array(errs),M,l0)
    return res
if __name__=='__main__':
    for lab,(er,M,l0) in errors().items():
        print(lab,'lambda0=%.4f'%l0,'M=',np.round(M,4).tolist()); print('  errs',er, ' slopes',np.diff(np.log(er))/np.diff(np.log(epss)))
    # truncation check
    e=epss[-1]
    for N in (8,12,20): print(N, abs(bloch(e,1,0.5,0,W2,N)-0).min(), np.sort(abs(bloch(e,2,-0.5,1,W3,N)))[0])


==> anc/bloch2d.py <==
import numpy as np, itertools
exec(open('check.py').read().split("beta=-0.7")[0])
def bloch(k,eps,m,beta,W,a,N=7,reg=True):
    qs=[(i,j) for i in range(-N,N+1) for j in range(-N,N+1)]
    idx={q:n for n,q in enumerate(qs)}; n=len(qs)
    H=np.zeros((2*n,2*n),complex)
    for q in qs:
        K=np.array(k)+2*np.pi*np.array(q)/eps; i=idx[q]
        h=K[0]*s1+K[1]*s2+(m-(beta*(K@K) if reg else 0))*s3
        H[2*i:2*i+2,2*i:2*i+2]+=h
        for p,Wp in W.items():
            q2=(q[0]-p[0],q[1]-p[1])
            if q2 in idx: j=idx[q2]; H[2*i:2*i+2,2*j:2*j+2]+=eps**(-a)*Wp
    return np.linalg.eigvalsh(H)
def near0(ev,n=2): return np.sort(ev[np.argsort(abs(ev))[:n]])
# (A) paper: regularized Dirac, electric potential only, scaling eps^-1
m,beta=1.0,-0.5
V=[randV(0.6),{},{},{}]; W=What(V)
tau=tau_paper(W,beta); print("beta*tau3 =",(beta*pauli(tau)[3]).real,"-> m_minus =",m+(beta*pauli(tau)[3]).real)
k=(0.0,0.0)
Heff=m*s3+beta*tau; print("effective eigs at k=0:",np.linalg.eigvalsh(Heff))
for eps in [0.1,0.05,0.025]:
    print(eps,near0(bloch(k,eps,m,beta,W,1.0)))


==> anc/check.py <==
import numpy as np
np.random.seed(1)
s0=np.eye(2); s1=np.array([[0,1],[1,0]],complex); s2=np.array([[0,-1j],[1j,0]]); s3=np.diag([1.,-1]).astype(complex)
P=[s0,s1,s2,s3]
def pauli(M): return np.array([np.trace(M@p)/2 for p in P])
# random real mean-zero potentials with few modes
modes=[(1,0),(0,1),(1,1),(1,-1),(2,1)]
def randV(amp):
    c={}
    for q in modes:
        z=amp*(np.random.randn()+1j*np.random.randn()); c[q]=z; c[(-q[0],-q[1])]=np.conj(z)
    return c
def What(V):  # V list of 4 coefficient dicts (V0..V3) -> dict q -> 2x2 matrix
    qs=set().union(*[v.keys() for v in V]); out={}
    for q in qs: out[q]=sum(V[j].get(q,0)*P[j] for j in range(4))
    return out
def tau_paper(W,beta):  # (1/beta) * int W s3 T, beta Lap T = -W
    tot=np.zeros((2,2),complex)
    for q,Wq in W.items():
        Tq=Wq/(beta*4*np.pi**2*(q[0]**2+q[1]**2))
        mq=(-q[0],-q[1]); tot+=W[mq]@s3@Tq
    return tot/beta
beta=-0.7
V=[randV(1.0) for j in range(4)]; W=What(V)
tau=tau_paper(W,beta)
print("tau Hermitian?",np.allclose(tau,tau.conj().T))
print("tau12, tau21:",tau[0,1],tau[1,0])
print("Pauli comps (tau0,tau1,tau2,tau3):",np.round(pauli(tau),6))
# paper formula (2.18) with bilinear grad products
def gradprod(A,B):  # int grad A . grad B, A,B dicts of scalars
    return sum(4*np.pi**2*(q[0]**2+q[1]**2)*A.get((-q[0],-q[1]),0)*B[q] for q in B)
Tk={}
for (k,l) in [(0,0),(0,1),(1,0),(1,1)]:
    Tk[(k,l)]={q:W[q][k,l]/(beta*4*np.pi**2*(q[0]**2+q[1]**2)) for q in W}
g=lambda a,b: gradprod(Tk[a],Tk[b])
t0=0.5*(g((0,0),(0,0))-g((1,1),(1,1)))
t1=0.5*(g((0,0),(0,1))+g((0,0),(1,0))-g((0,1),(1,1))-g((1,0),(1,1)))
t2=(1/2j)*(-g((0,0),(0,1))+g((0,0),(1,0))+g((0,1),(1,1))-g((1,0),(1,1)))
t3=0.5*(g((0,0),(0,0))+g((1,1),(1,1))-2*g((0,1),(1,0)))
print("paper (2.18):",np.round([t0,t1,t2,t3],6))


==> anc/chern.py <==
import numpy as np
def degree(m,beta,a,L=60,n=1601):
    # d(xi) = (xi1+a1, xi2+a2, m - beta|xi|^2); degree of d/|d| over R^2 (solid-angle integral)
    x=np.linspace(-L,L,n); X,Y=np.meshgrid(x,x,indexing='ij'); h=x[1]-x[0]
    d=np.stack([X+a[0],Y+a[1],m-beta*(X**2+Y**2)]); d/=np.linalg.norm(d,axis=0)
    d1=np.gradient(d,h,axis=1); d2=np.gradient(d,h,axis=2)
    return np.sum(np.einsum('ijk,ijk->jk',d,np.cross(d1,d2,axis=0)))*h*h/(4*np.pi)
m,beta=1.0,1.0
for a in [(0,0),(0.6,0.3),(1.2,0.5)]:
    pred=0.5*(np.sign(m-beta*(a[0]**2+a[1]**2))+np.sign(beta))
    print(a,"numerical |deg| =",round(abs(degree(m,beta,a)),3)," corrected formula:",pred," paper (2.26):",0.5*(np.sign(m)+np.sign(beta)))


==> anc/closed.py <==
import numpy as np
exec(open('bloch2d.py').read().split("# (A)")[0])
def ip(f,g): return sum((np.conj(f[q])*g[q]).real/(4*np.pi**2*(q[0]**2+q[1]**2)) for q in f)
np.random.seed(7)
beta=-0.8
V=[randV(0.7) for j in range(4)]; W=What(V)
bt=beta*tau_paper(W,beta)
pred=( (ip(V[0],V[0])+ip(V[3],V[3])-ip(V[1],V[1])-ip(V[2],V[2]))*s3 + 2*ip(V[0],V[3])*s0
      + 2*ip(V[3],V[1])*s1 + 2*ip(V[3],V[2])*s2 )/beta
print("closed form for beta*tau ok:",np.allclose(bt,pred))
# corrected effective mass vs Bloch: lower bulk, regularized, V3 correlated with V1
m,beta=1.0,1.0
base=randV(0.5)
V=[{}, {q:1.6*c for q,c in base.items()}, {}, {q:1.6*c for q,c in base.items()}]
W=What(V); bt=beta*tau_paper(W,beta); c=pauli(bt).real
a=np.array([c[1],c[2]]); mminus=m+c[3]
print("m_- =",mminus," beta|a|^2 =",beta*a@a," m_eff =",mminus-beta*a@a, " energy shift",c[0])
# effective spectrum min over xi of |d| at xi=-a
for eps in [0.08,0.04]:
    ev=bloch(tuple(-a),eps,m,beta,W,1.0,N=6); print(eps,"Bloch near 0 at k=-a:",np.round(near0(ev),4))
print("effective at k=-a:",np.round(c[0]+np.array([-1,1])*abs(mminus-beta*a@a),4))
print("---- larger amplitude")
V=[{}, {q:2.5*c for q,c in base.items()}, {}, {q:2.5*c for q,c in base.items()}]
W=What(V); c=pauli(beta*tau_paper(W,beta)).real; a=np.array([c[1],c[2]])
meff=m+c[3]-beta*a@a; print("m_- =",m+c[3],"m_eff =",meff)
for eps in [0.04,0.02]:
    print(eps,np.round(near0(bloch(tuple(-a),eps,m,beta,W,1.0,N=7)),4))
exec(open('chern.py').read().split("m,beta=1.0")[0])
print("degree of effective symbol:",round(abs(degree(m+c[3],beta,tuple(a))),3))


==> anc/cutA.py <==
"""cutA.py -- one realization for Figure S1(a): bad mesoboxes and the cut of Lemma 8.3 (reconstruction).

Lengths in fast cells.  The alloy occupies the lower half-plane y2 < 0 (rho = 1 there), the upper band
0 < y2 < Lup is unperturbed.  Mesoboxes are squares of side 1/varpi; a mesobox is bad if
|M_omega,3 - M_Born,3| > rbar/4 somewhere in it.  Coarse boxes have side dd = 64; a coarse box is bad if
a bad mesobox lies within Euclidean distance 2 dd of it; *-clusters of bad coarse boxes meeting the strip
|y1| <= dd are removed, and R = {y1 >= 0} minus the removed clusters, as in Lemma 8.3.
"""
import numpy as np
from scipy import ndimage
from fieldA import mu_field, c3, MB, thr

def build(seed, inv=18, Lx=2048, Ly=1024, Lup=256, dd=64):
    rng = np.random.default_rng(seed)
    om = rng.uniform(-1, 1, (Lx, 2*Ly))          # couplings on a periodic 2048 x 2048 lattice
    M3 = (c3*mu_field(om, 1/inv))[:, :Ly]         # keep the lower half: y2 in [-Ly, 0)
    dev = M3 - MB
    # mesoboxes of side inv, tiling [-Lx/2, Lx/2) x [-Ly, 0)
    nbx, nby = Lx//inv, Ly//inv
    D = np.abs(dev[:nbx*inv, :nby*inv]).reshape(nbx, inv, nby, inv).max(axis=(1, 3))
    Bm = D > thr
    I, J = np.nonzero(Bm)
    pts = np.stack([-Lx/2 + (I + 0.5)*inv, -Ly + (J + 0.5)*inv], axis=1) if len(I) else np.zeros((0, 2))
    # coarse boxes of side dd covering [-Lx/2, Lx/2) x [-Ly, Lup)
    nx, ny = Lx//dd, (Ly + Lup)//dd
    cx = -Lx/2 + dd*np.arange(nx); cy = -Ly + dd*np.arange(ny)
    bad = np.zeros((nx, ny), bool)
    for (px, py) in pts:   # distance between the coarse box and the bad mesobox (both squares)
        dx = np.maximum(np.maximum(cx - (px + inv/2), (px - inv/2) - (cx + dd)), 0)
        dy = np.maximum(np.maximum(cy - (py + inv/2), (py - inv/2) - (cy + dd)), 0)
        bad |= np.hypot(dx[:, None], dy[None, :]) <= 2*dd
    lab, ncl = ndimage.label(bad, structure=np.ones((3, 3), int))
    in_strip = (cx >= -dd) & (cx + dd <= dd)
    removed = np.zeros_like(bad); nrem = 0
    for c in range(1, ncl + 1):
        C = lab == c
        if C[in_strip, :].any():
            removed |= C; nrem += 1
    R = (cx[:, None] >= 0) & ~removed
    return dict(inv=inv, dd=dd, Lx=Lx, Ly=Ly, Lup=Lup, M3=M3, Bm=Bm, pts=pts, cx=cx, cy=cy,
                bad=bad, removed=removed, R=R, nrem=nrem)

if __name__ == '__main__':
    for seed in range(1, 11):
        d = build(seed)
        print('seed', seed, ' bad mesoboxes', d['Bm'].sum(), ' removed clusters', d['nrem'])


==> anc/dirac1.py <==
import numpy as np
exec(open('bloch2d.py').read().split("# (A)")[0])
def Meff1(W):  # -sum_q W_{-q} (2 pi q.sigma)^{-1} W_q
    M=np.zeros((2,2),complex)
    for q,Wq in W.items():
        L=2*np.pi*(q[0]*s1+q[1]*s2); M-=W[(-q[0],-q[1])]@np.linalg.inv(L)@Wq
    return M
m=0.5
def test(name,V):
    W=What(V); M=Meff1(W); print(name,"M Pauli comps:",np.round(pauli(M).real,5))
    for eps in [0.02,0.01,0.005]:
        print("   eps",eps,"bloch",np.round(near0(bloch((0,0),eps,m,0,W,0.5,N=8,reg=False)),5),
              "eff",np.round(np.linalg.eigvalsh(m*s3+M),5))
np.random.seed(3)
test("electric only",[randV(0.8),{},{},{}])
test("magnetic only",[{},randV(0.8),randV(0.8),{}])
test("mass only    ",[{},{},{},randV(0.8)])
# correlated electric + magnetic: A = curl-type field, V proportional to B
A1,A2={},{}
for q in [(1,0),(0,1),(1,1),(2,-1)]:
    psi=0.3*(np.random.randn()+1j*np.random.randn())   # stream function hat
    for sgn in [1,-1]:
        qq=(sgn*q[0],sgn*q[1]); ps=psi if sgn==1 else np.conj(psi)
        # A = grad^perp psi = (-d2 psi, d1 psi); B = Lap psi
        A1[qq]=-2j*np.pi*qq[1]*ps; A2[qq]=2j*np.pi*qq[0]*ps
Bhat={q:-4*np.pi**2*(q[0]**2+q[1]**2)*(A2[q]/(2j*np.pi*q[0]) if q[0]!=0 else -A1[q]/(-2j*np.pi*q[1])) for q in A1}
V0={q:0.05*Bhat[q] for q in Bhat}
W=What([V0,A1,A2,{}]); M=Meff1(W)
pred=-2*sum((np.conj(V0[q])*Bhat[q]).real/(4*np.pi**2*(q[0]**2+q[1]**2)) for q in V0)
print("predicted M3 = -2<V,(-Lap)^-1 B> =",pred)
test("V ~ B correlated",[V0,A1,A2,{}])

Bh={q:2j*np.pi*(q[0]*A2[q]-q[1]*A1[q]) for q in A1}
pred=-2*sum((np.conj(V0[q])*Bh[q]).real/(4*np.pi**2*(q[0]**2+q[1]**2)) for q in V0)
print("corrected prediction M3 =",pred)


==> anc/fieldA.py <==
"""fieldA.py -- local effective matrix of the first-order alloy of Figure S1 (reconstruction).

Alloy of Proposition S3.6 ("A Born gap inside a pseudo-gap"): P = D.sigma + m sigma_3, m = 1/2,
single site w = v sigma_0 + tau grad^perp v . sigma with v = Lap b, couplings i.i.d. uniform on [-1,1].
For this single site, M_omega = c3 * mu * sigma_3 + O(varpi), with c3 = 2 tau ||v||^2 and
mu(y) = sum_j K_varpi(y - j) omega_j^2 (Lemma 7.3; checked against the definition (22) of the main paper in verify.py).
tau is chosen so that m + M_Born,3 = -1, i.e. c3 * E[omega^2] = -3/2, so c3 = -9/2.

Mesoscale kernel, as in Section 7 of the main paper: K_varpi(y) = varpi^2 Ktil(varpi y) with
Ktil = |F^{-1} psi|^2 / ||psi||^2, psi a radial C_c^infty bump of radius p0 in Fourier space, so that
Ktil >= 0, hat Ktil = (psi * psi)/||psi||^2 is C_c^infty with hat Ktil(0) = 1, and sum_j K_varpi(y - j) = 1
exactly (Poisson summation) as soon as 2 p0 varpi < 2 pi.  p0 is fixed so that the standard deviation
of the deviation M_omega,3 - M_Born,3 is 0.64 varpi, as stated in the caption of Figure S1.
"""
import numpy as np

m = 0.5                       # mass of P
g = rbar = 0.5                # gap and radius in [BG]
thr = rbar/4                  # a mesobox is bad if |M_omega,3 - M_Born,3| > rbar/4 somewhere in it
Eom2 = 1/3                    # E[omega^2] for omega uniform on [-1,1]
MB = -1.0 - m                 # M_Born,3, so that m + M_Born,3 = -1
c3 = MB/Eom2                  # = 2 tau ||v||^2 = -9/2
SD_OVER_VARPI = 0.64          # target standard deviation / varpi (caption of Figure S1)

def _bump(t):
    out = np.zeros_like(t); i = np.abs(t) < 1
    out[i] = np.exp(-1.0/(1.0 - t[i]**2)); return out

def _hatK_profile(p0, nr=2049):
    """Radial profile of hat Ktil = (psi * psi)/||psi||^2 on [0, 2 p0], psi(xi) = bump(|xi|/p0)."""
    n = 512; L = 4.4*p0; x = (np.arange(n) - n//2)*(L/n)
    X, Y = np.meshgrid(x, x, indexing='ij'); psi = _bump(np.hypot(X, Y)/p0)
    conv = np.real(np.fft.fftshift(np.fft.ifft2(np.abs(np.fft.fft2(np.fft.ifftshift(psi)))**2)))
    conv /= conv[n//2, n//2]                                # value 1 at xi = 0
    r = np.hypot(X, Y).ravel(); v = conv.ravel()
    rr = np.linspace(0, 2*p0, nr); idx = np.digitize(r, rr)
    prof = np.array([v[idx == k].mean() if np.any(idx == k) else np.nan for k in range(1, nr+1)])
    ok = ~np.isnan(prof); prof = np.interp(rr, rr[ok], prof[ok]); prof[-1] = 0.0
    return rr, np.clip(prof, 0, None)

def _int_K2(p0):
    rr, prof = _hatK_profile(p0)
    return np.trapezoid(prof**2*2*np.pi*rr, rr)/(2*np.pi)**2     # int Ktil^2 = (2pi)^{-2} int |hat Ktil|^2

def _choose_p0():
    target = (SD_OVER_VARPI/(abs(c3)*np.sqrt(1/5 - Eom2**2)))**2
    lo, hi = 0.5, 6.0
    for _ in range(40):
        mid = 0.5*(lo + hi)
        if _int_K2(mid) < target: lo = mid
        else: hi = mid
    return 0.5*(lo + hi)

P0 = _choose_p0()
_RR, _PROF = _hatK_profile(P0)

def hatK(xi_over_varpi):
    """hat Ktil evaluated at |xi|/varpi (radial)."""
    return np.interp(np.abs(xi_over_varpi), _RR, _PROF, right=0.0)

def mu_field(om, varpi):
    """mu_j = sum_i K_varpi(j - i) omega_i^2 on the lattice of sites (periodic in both directions)."""
    n1, n2 = om.shape
    k1 = 2*np.pi*np.fft.fftfreq(n1); k2 = 2*np.pi*np.fft.fftfreq(n2)
    K = hatK(np.hypot(k1[:, None], k2[None, :])/varpi)
    return np.real(np.fft.ifft2(np.fft.fft2(om**2)*K))

if __name__ == '__main__':
    rng = np.random.default_rng(0); om = rng.uniform(-1, 1, (1024, 1024))
    print('p0 = %.4f   int Ktil^2 = %.4f' % (P0, _int_K2(P0)))
    for inv in (6, 12, 18):
        dev = c3*mu_field(om, 1/inv) - MB
        print('varpi = 1/%d: mean %.2e, sd/varpi = %.3f (target %.2f)' % (inv, dev.mean(), dev.std()*inv, SD_OVER_VARPI))


==> anc/fig_alloy.py <==
"""fig_alloy.pdf -- local effective matrix of a first-order alloy, bad mesoboxes and deformed cut.

Alloy of Proposition S3.6 (A Born gap inside a pseudo-gap): P = D.sigma + m sigma_3 (m = 1/2), single site w = v sigma_0 + tau grad^perp v . sigma,
v = Lap b, i.i.d. couplings uniform on [-1,1], tau chosen with m + M_Born,3 = -1.  For this w the local
effective matrix of Lemma 7.3 is M_omega(y) = 2 tau |v|^2 mu(y) sigma_3, mu = sum_j K_varpi(y-j) omega_j^2;
verify.py checks this against the definition M_omega = (A+A^*)/2, A = K_varpi * (W chi): the deviation is
about 5e-3 for varpi = 1/4 and 7e-4 for varpi = 1/12.
Bad mesobox: |M_omega - M_Born| > rbar/4 somewhere (g = rbar = 1/2).  Cut: algorithm of Lemma 8.3 with
coarse boxes of side 64 cells.  Lengths in fast cells; scales are compressed for display.
"""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.colors import TwoSlopeNorm
from cutA import build
from fieldA import mu_field, c3, m, MB, thr
plt.rcParams.update({'mathtext.fontset': 'stix', 'font.family': 'STIXGeneral', 'font.size': 9})
RED = '#c0392b'; BLUE = '#3b5bdb'; GREY = '#7a7a7a'

d = build(17)   # a realization with few bad mesoboxes, chosen for legibility; their frequency is panel (c)
inv, dd, Lx, Ly, Lup = d['inv'], d['dd'], d['Lx'], d['Ly'], d['Lup']
fig = plt.figure(figsize=(9.6, 4.3))
gs = fig.add_gridspec(2, 2, width_ratios=[1.75, 1], hspace=0.6, wspace=0.42)
a1 = fig.add_subplot(gs[:, 0]); a2 = fig.add_subplot(gs[0, 1]); a3 = fig.add_subplot(gs[1, 1])

# ---------------- (a) map
dev = d['M3'] - MB
im = a1.imshow(dev.T, origin='lower', extent=(-Lx/2, Lx/2, -Ly, 0), cmap='PuOr_r', vmin=-0.2, vmax=0.2,
               interpolation='bilinear', aspect='equal', zorder=0)
a1.add_patch(Rectangle((-Lx/2, 0), Lx, Lup, fc='#e9e9e9', ec='none', zorder=0))
cx, cy = d['cx'], d['cy']
for i in range(len(cx)):
    for j in range(len(cy)):
        if d['removed'][i, j]:
            a1.add_patch(Rectangle((cx[i], cy[j]), dd, dd, fc='#bdbdbd', ec='none', alpha=0.55, zorder=2))
        elif d['bad'][i, j]:
            a1.add_patch(Rectangle((cx[i], cy[j]), dd, dd, fill=False, ec='#555555', lw=0.5, zorder=2))
a1.add_patch(Rectangle((-dd, -Ly), 2*dd, Ly + Lup, fill=False, hatch='////', ec='#777777', lw=0, zorder=3))
for p in d['pts']:
    a1.add_patch(Rectangle((p[0]-1.5*inv, p[1]-1.5*inv), 3*inv, 3*inv, fill=False, ec='k', lw=1.1, zorder=5))
# boundary of R
R = d['R']; nx, ny = R.shape
for i in range(nx):
    for j in range(ny):
        if not R[i, j]: continue
        x, y = cx[i], cy[j]
        segs = []
        if i == 0 or not R[i-1, j]: segs.append(((x, y), (x, y+dd)))
        if i < nx-1 and not R[i+1, j]: segs.append(((x+dd, y), (x+dd, y+dd)))
        if j > 0 and not R[i, j-1]: segs.append(((x, y), (x+dd, y)))
        if j < ny-1 and not R[i, j+1]: segs.append(((x, y+dd), (x+dd, y+dd)))
        for p, q in segs:
            if (p[0] == -Lx/2 and q[0] == -Lx/2) or (p[0] == Lx/2 and q[0] == Lx/2): continue
            if p[1] == q[1] and p[1] in (-Ly, -Ly + ny*dd): continue
            a1.plot([p[0], q[0]], [p[1], q[1]], 'k', lw=1.6, solid_capstyle='projecting', zorder=6)
a1.axhline(0, color='k', lw=0.6, ls='--', zorder=4)
a1.text(-Lx/2+30, Lup-70, r'unperturbed: $m=1/2$', fontsize=8.5, zorder=7,
        bbox=dict(fc='white', ec='none', pad=1, alpha=0.85))
a1.text(-Lx/2+30, -Ly+40, r'alloy: $m+M_{\rm Born,3}=-1$', fontsize=8.5, zorder=7,
        bbox=dict(fc='white', ec='none', pad=1, alpha=0.85))
a1.text(-0.42*Lx/2+5, Lup-70, r'$\mathcal{L}$', fontsize=13, zorder=7); a1.text(0.62*Lx/2, Lup-70, r'$\mathcal{R}$', fontsize=13, zorder=7)
a1.set_xlim(-Lx/2, Lx/2); a1.set_ylim(-Ly, Lup)
a1.set_xlabel(r'$y_1$ (fast cells)'); a1.set_ylabel(r'$y_2$ (fast cells)')
cb = fig.colorbar(im, ax=a1, fraction=0.03, pad=0.02, ticks=[-0.2, -0.125, 0, 0.125, 0.2])
cb.ax.set_yticklabels([r'$-0.2$', r'$-\bar r/4$', r'$0$', r'$\bar r/4$', r'$0.2$'], fontsize=7.5)
cb.set_label(r'$M_{\omega,3}-M_{{\rm Born},3}$', fontsize=8)
a1.set_title(r'(a) one realization, $\varpi=1/18$: bad mesoboxes and the cut', fontsize=9.5)

# ---------------- (b) histogram of local deviations at three mesoscales
om = np.random.default_rng(2).uniform(-1, 1, (2048, 2048))
bins = np.linspace(-0.5, 0.5, 161)
for inv_, col in [(6, GREY), (12, '#8aa0e8'), (18, BLUE)]:
    dev = (c3*mu_field(om, 1/inv_) - MB)[::inv_//2, ::inv_//2].ravel()
    h, e = np.histogram(dev, bins=bins, density=True)
    a2.semilogy(0.5*(e[1:]+e[:-1]), np.where(h > 0, h, np.nan), color=col, lw=1.1, label=r'$\varpi=1/%d$' % inv_)
for s_ in (-1, 1):
    a2.axvline(s_*thr, color=RED, lw=0.8, ls=':')
a2.text(thr+0.012, 3e1, r'$\bar r/4$', color=RED, fontsize=8, va='top')
a2.set_xlim(-0.5, 0.5); a2.set_ylim(1e-3, 40)
a2.set_xlabel(r'$M_{\omega,3}(y)-M_{{\rm Born},3}$'); a2.set_ylabel('density')
a2.legend(frameon=False, fontsize=7.5, loc='upper right')
a2.set_title('(b) concentration of the local effective matrix', fontsize=9.5)

# ---------------- (c) frequency of bad mesoboxes
t = np.load('tailA.npz'); invs, nb, tot = t['invs'], t['nb'], t['tot']
k = nb > 0
x = invs[k]**2.0; yv = nb[k]/tot[k]
a3.semilogy(x, yv, 'o', color=BLUE, ms=4)
fit = np.polyfit(x[2:], np.log(yv[2:]), 1)
xx = np.linspace(0, 600, 50); a3.semilogy(xx, np.exp(np.polyval(fit, xx)), 'k--', lw=0.8,
                                         label=r'$\propto e^{-c\varpi^{-2}}$')
a3.set_xlabel(r'$\varpi^{-2}$'); a3.set_ylabel('fraction of bad mesoboxes')
a3.set_xlim(0, 600); a3.set_ylim(5e-5, 1.5)
a3.legend(frameon=False, fontsize=8, loc='upper right')
a3.set_title('(c) rarity of bad mesoboxes (Lemma 8.5)', fontsize=9.5)

plt.savefig('fig_alloy.pdf', bbox_inches='tight'); plt.savefig('fig_alloy.png', dpi=120, bbox_inches='tight')
print('removed clusters', d['nrem'], ' bad mesoboxes', d['Bm'].sum(), ' fit slope', fit[0])


==> anc/fig_cuts.py <==
"""fig_cuts.pdf -- main paper, Figure 1 (schematic; reconstruction).

(a) Spectral gap: the index is computed along the straight cut {x1 = 0}.
(b) Pseudo-gap: rare regions, such as puddles of the phase P whose boundaries carry states in the gap,
    may meet the straight cut infinitely often; the deformed cut (L, R) detours around them.
Coordinates are in points of the original drawing (equal aspect); the panel box is [0, 455] x [0, 410],
the interface between the phases P (top) and P + M (bottom) is at height 273, and the straight cut at x = 227.5.
"""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, Polygon, Arc, Circle, FancyArrowPatch
plt.rcParams.update({'mathtext.fontset': 'cm', 'font.size': 9})
BLUE, BEIGE, EDGE, RED = '#dbe8f5', '#f6e3c8', '#3a7cc4', '#d81b47'
W, Hh, YI, XC = 455.0, 410.0, 273.0, 227.5

def blob(ax, x, y, R, seed):
    rng = np.random.default_rng(seed); th = np.linspace(0, 2*np.pi, 200)
    a1, a2, p1, p2 = rng.uniform(0.08, 0.16), rng.uniform(0.04, 0.09), rng.uniform(0, 6.3), rng.uniform(0, 6.3)
    r = R*(1 + a1*np.sin(4*th + p1) + a2*np.sin(7*th + p2))
    ax.add_patch(Polygon(np.c_[x + r*np.cos(th), y + r*np.sin(th)], closed=True, fc=BLUE, ec=EDGE, lw=0.9, zorder=3))
    rr = 0.5*R
    ax.add_patch(Arc((x, y), 2*rr, 2*rr, theta1=20, theta2=330, color=EDGE, lw=0.9, zorder=4))
    t = np.deg2rad(330); ax.annotate('', xy=(x + rr*np.cos(t) + 0.15*rr, y + rr*np.sin(t) + 0.35*rr),
                                     xytext=(x + rr*np.cos(t), y + rr*np.sin(t)),
                                     arrowprops=dict(arrowstyle='->', color=EDGE, lw=0.9), zorder=4)

def frame(ax, title):
    ax.add_patch(Rectangle((0, YI), W, Hh - YI, fc=BLUE, ec='none', zorder=0))
    ax.add_patch(Rectangle((0, 0), W, YI, fc=BEIGE, ec='none', zorder=0))
    ax.plot([0, W], [YI, YI], 'k', lw=1.2, zorder=5)
    ax.add_patch(Rectangle((0, 0), W, Hh, fill=False, ec='k', lw=1.2, zorder=6))
    ax.text(14, Hh - 22, r'$P$', fontsize=12); ax.text(14, YI - 28, r'$P+M$', fontsize=12)
    ax.annotate('', xy=(420, YI + 8), xytext=(335, YI + 8), arrowprops=dict(arrowstyle='->', color=RED, lw=1.6), zorder=7)
    ax.text(370, YI + 15, 'interface mode', color=RED, fontsize=8)
    ax.set_xlim(-2, W + 2); ax.set_ylim(-2, Hh + 2); ax.set_aspect('equal'); ax.axis('off')
    ax.set_title(title, fontsize=10)

fig, (a1, a2) = plt.subplots(1, 2, figsize=(9.2, 4.6))
# ---------------- (a) spectral gap: straight cut
frame(a1, '(a) spectral gap: straight cut')
a1.plot([XC, XC], [0, Hh], 'k', lw=2.0, zorder=6)
a1.text(XC - 85, Hh - 25, r'$\{x_1<0\}$', fontsize=10); a1.text(XC + 15, Hh - 25, r'$\{x_1\geq0\}$', fontsize=10)
a1.text(8, 18, r'${\rm Index}\,T(H^\varepsilon)=\mathrm{BDI}(P+M,P)$', fontsize=10)

# ---------------- (b) pseudo-gap: deformed cut
frame(a2, '(b) pseudo-gap: deformed cut')
for (x, y, R, s) in [(91, 200, 21, 1), (241, 188, 22, 2), (53, 110, 16, 3), (204, 80, 28, 4),
                     (128, 51, 17, 5), (348, 146, 23, 6), (292, 28, 15, 7), (383, 48, 25, 8)]:
    blob(a2, x, y, R, s)
# dotted disks around the puddles that meet the strip near the straight cut
a2.add_patch(Circle((243, 192), 52, fill=False, ls=':', ec='#777777', lw=0.8, zorder=2))
a2.add_patch(Circle((211, 80), 60, fill=False, ls=':', ec='#777777', lw=0.8, zorder=2))
# straight cut (dashed below the interface) and deformed cut
a2.plot([XC, XC], [YI, Hh], 'k', lw=2.0, zorder=6)
a2.plot([XC, XC], [20, YI], 'k--', lw=1.0, zorder=5)
r1, c1 = 52, 188.0
r2, c2 = 56, 78.0
th1 = np.linspace(np.pi/2, -np.pi/2, 100); th2 = np.linspace(np.pi/2, -np.pi/2, 100)
a2.plot([XC, XC], [c1 + r1, YI], 'k', lw=2.0, zorder=6)
a2.plot(XC + r1*np.cos(th1), c1 + r1*np.sin(th1), 'k', lw=2.0, zorder=6)
a2.plot(XC + 0.75*r2*np.cos(th2), c2 + r2*np.sin(th2), 'k', lw=2.0, zorder=6)
a2.plot([XC, XC], [0, c2 - r2], 'k', lw=2.0, zorder=6)
a2.text(XC - 45, Hh - 25, r'$\mathcal{L}$', fontsize=12); a2.text(XC + 12, Hh - 25, r'$\mathcal{R}$', fontsize=12)
kw = dict(fontsize=8, zorder=8)
a2.annotate('straight cut', xy=(XC - 1, 130), xytext=(75, 152), arrowprops=dict(arrowstyle='-', lw=0.7), **kw)
a2.annotate('deformed cut', xy=(XC + 44, 72), xytext=(318, 100), arrowprops=dict(arrowstyle='-', lw=0.7), **kw)
a2.annotate('puddle of phase $P$', xy=(350, 150), xytext=(330, 215), arrowprops=dict(arrowstyle='-', lw=0.7), **kw)
a2.text(8, 18, r'${\rm Index}\,\tilde T(H^\varepsilon)=\mathrm{BDI}(P+M,P)$', fontsize=10)

plt.tight_layout()
plt.savefig('fig_cuts.pdf'); plt.savefig('fig_cuts.png', dpi=110)


==> anc/fig_first.py <==
"""fig_first.pdf -- first-order Dirac operator (supplement, Figure S5).

(a) interface spectrum of H^0 and H^eps (eps = 1/16) for
    P = D.sigma + m sigma_3, m = 1/2, W = a cos(2 pi y1) sigma_0 + b cos(2 pi y1 + theta0) sigma_2,
    a = 3/2, b = 2 pi, theta0 = -pi/2, so that M = (a b sin(theta0)/2pi) sigma_3 = -3/2 sigma_3.
    H^eps = P + eps^{-1/2} rho(x2) W(x/eps); H^0 = P + rho(x2)^2 M.
    x1: Bloch-Floquet with period eps (harmonics n, |n| <= 3); x2: periodic box of length 40,
    pseudospectral derivative, 128 points. The box contains a second, fictitious interface
    near x2 = +-20; states localized there are discarded.
(b) index 1/2 (sgn(m + ab sin(theta0)/2pi) - sgn m) for m = 1/2.
(c) error |lambda_eps - lambda_0| of the Bloch eigenvalue closest to 0 at quasimomentum 0
    (NOT the norm-resolvent error of Theorem 2.1; see Remark S4.2).
"""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from bloch import errors, epss, cases
from interface import H0, Heps, spec

plt.rcParams.update({'font.size': 8})
fig, (a1, a2, a3) = plt.subplots(1, 3, figsize=(14, 3.8))

# ---------------- (a) interface spectrum
a1.axhspan(-0.5, 0.5, color='#e6e6e6', lw=0, zorder=0)
for k1 in np.linspace(-1.23, 1.23, 42):           # even number of points: avoids k1 = 0,
    w, lr, lf = spec(H0(k1), 1)                    # where real and fictitious modes cross
    bulk = ~lr & ~lf
    a1.plot([k1]*bulk.sum(), w[bulk], '.', color='#9a9a9a', ms=2.5, zorder=2)
    a1.plot([k1]*lr.sum(), w[lr], '.', color='#1f77b4', ms=4, zorder=3)
for k1 in np.linspace(-1.2, 1.2, 16):
    w, lr, lf = spec(Heps(k1, 1/16), 7)
    keep = ~lf
    a1.plot([k1]*keep.sum(), w[keep], 'o', mfc='none', mec='#d62728', ms=5, mew=0.8, zorder=4)
a1.set_xlim(-1.32, 1.32); a1.set_ylim(-1.2, 1.2)
a1.set_xlabel(r'$k_1$'); a1.set_ylabel('energy')
a1.set_title(r'(a) $H^0$ (dots), $H^\varepsilon$, $\varepsilon=1/16$ (circles)', fontsize=9)

# ---------------- (b) index map
m = 0.5
ph = np.linspace(-np.pi, np.pi, 801); AB = np.linspace(-12, 12, 801)
P, Q = np.meshgrid(ph, AB)
ind = 0.5*(np.sign(m + Q*np.sin(P)/(2*np.pi)) - np.sign(m))
a2.contourf(P, Q, ind, levels=[-1.5, -0.5, 0.5], colors=['#6d8ff0', '#e8e8e8'])
a2.contour(P, Q, m + Q*np.sin(P)/(2*np.pi), levels=[0], colors='k', linewidths=0.8)
a2.plot([-np.pi/2], [1.5*2*np.pi], 'k*', ms=9)    # example of panel (a): a b = 3 pi
a2.set_xticks([-np.pi, -np.pi/2, 0, np.pi/2, np.pi])
a2.set_xticklabels([r'$-\pi$', r'$-\pi/2$', r'$0$', r'$\pi/2$', r'$\pi$'])
a2.set_xlabel(r'phase shift $\theta_0$'); a2.set_ylabel(r'$ab$')
a2.set_title(r'(b) index $-1$ (blue), $0$ (grey), $m=1/2$', fontsize=9)

# ---------------- (c) Bloch eigenvalue errors
res = errors()
for (lab, *_), mk, col in zip(cases, ['o', 's', '^'], ['#1f77b4', '#ff7f0e', '#2ca02c']):
    a3.loglog(epss, res[lab][0], marker=mk, color=col, ms=4.5, lw=1.5, label=lab.replace('k =', r'$k=$'))
a3.loglog(epss, 0.6*epss**0.5, 'k--', lw=0.8, label=r'$\varepsilon^{1/2}$')
a3.loglog(epss, 0.3*epss, 'k:', lw=0.9, label=r'$\varepsilon$')
a3.set_xlabel(r'$\varepsilon$'); a3.set_ylabel(r'$|\lambda_\varepsilon-\lambda_0|$')
a3.legend(fontsize=7, frameon=True, loc='lower right')
a3.set_title(r'(c) Bloch eigenvalue error at quasimomentum $0$', fontsize=9)

plt.tight_layout()
plt.savefig('fig_first.pdf'); plt.savefig('fig_first.png', dpi=110)
for lab in res: print(lab, res[lab][0])


==> anc/fig_scales.py <==
"""fig_scales.pdf -- supplement, Figure S3.

(a) Schematic scales in the macroscopic variable x (log axis). Ordering used in the proofs:
    eps < eps^{3/4} < 1 < r = eps^{-nu_r} < dd = eps^{-nu_dd} < eps^{-p_0/2},
    with nu_r < nu_dd < p_0/2; bad events have range 2r (Lemma 8.3).
(b) The construction of Lemma 8.3, computed (not drawn by hand): coarse boxes of side dd;
    a coarse box is bad if a bad unit box lies within Euclidean distance 2 dd; *-clusters of bad
    boxes meeting the strip |x1| <= dd are removed; R = {x1 >= 0} minus the removed clusters.
"""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from scipy import ndimage
plt.rcParams.update({'mathtext.fontset': 'stix', 'font.family': 'STIXGeneral', 'font.size': 9})
BLUE = '#3b5bdb'; RBLUE = '#6f8ff0'; LBLUE = '#dfe7fb'; GREY = '#555555'; RED = '#c0392b'

fig, (a1, a2) = plt.subplots(1, 2, figsize=(9.6, 3.9), gridspec_kw={'width_ratios': [1.05, 1]})

# ------------------------------------------------------------------ (a) scales
ticks = [(0.4, r'$\varepsilon$'), (1.2, r'$\varepsilon^{3/4}$'), (2.0, r'$1$'),
         (2.55, r'$r$'), (3.75, r'$\mathfrak{d}$'), (4.45, r'$\varepsilon^{-p_0/2}$')]
y0 = 0.0
a1.annotate('', xy=(5.05, y0), xytext=(0.0, y0), arrowprops=dict(arrowstyle='->', lw=1.1))
for xt, lab in ticks:
    a1.plot([xt, xt], [y0-0.12, y0+0.12], 'k', lw=1.1)
    a1.text(xt, y0+0.33, lab, ha='center', va='bottom', fontsize=10)
a1.text(5.12, y0-0.08, 'size in $x$\n(log scale,\nschematic)', ha='left', va='top', fontsize=8)
def bracket(xa, xb, y, col, text, dy=-0.12):
    a1.plot([xa, xa, xb, xb], [y-dy, y, y, y-dy], color=col, lw=1.6)
    a1.text((xa+xb)/2, y-0.12, text, ha='center', va='top', color=col, fontsize=8.5)
bracket(1.2, 2.0, -0.85, RED, 'local averages $M_\\omega$;\nbad sets $\\mathcal{U}$, size $\\leq 1$')
bracket(2.55, 3.75, -0.85, RBLUE, 'cut avoids $\\mathcal{U}_{3r}$\nat distance $\\mathfrak{d}/2$')
bracket(0.4, 1.2, -2.1, GREY, 'couplings $\\omega_m$,\none per fast cell')
bracket(2.0, 2.55, -2.1, RBLUE, 'surgery near $\\mathcal{U}_{3r}$;\nrange $2r$ of bad events')
bracket(3.75, 4.45, -2.1, GREY, 'typical spacing\nof bad unit boxes')
a1.text(2.5, -3.25, r'$\nu_r<\nu_{\mathfrak{d}}<p_0/2$',
        ha='center', va='top', fontsize=9)
a1.set_xlim(-0.1, 5.9); a1.set_ylim(-3.7, 1.25); a1.axis('off')
a1.set_title('(a) scales, in the macroscopic variable $x$', fontsize=10)

# ------------------------------------------------------------------ (b) cut construction
X0, X1, Y0, Y1 = -10, 11, -8, 9                       # coarse-box window, units of dd
nx, ny = X1-X0, Y1-Y0
bad_pts = np.array([[-6.5, 3.5], [0.4, 1.5], [2.6, 3.3], [7.5, -4.5]])   # bad unit boxes (x/dd)
cx = X0 + np.arange(nx)[:, None]; cy = Y0 + np.arange(ny)[None, :]      # lower-left corners
def dist_box(p):  # Euclidean distance from point p to each coarse box [cx,cx+1]x[cy,cy+1]
    dx = np.maximum(np.maximum(cx-p[0], p[0]-(cx+1)), 0); dy = np.maximum(np.maximum(cy-p[1], p[1]-(cy+1)), 0)
    return np.hypot(dx, dy)
bad = np.zeros((nx, ny), bool)
for p in bad_pts: bad |= dist_box(p) <= 2
star = np.ones((3, 3), int)
lab, ncl = ndimage.label(bad, structure=star)             # *-clusters
in_strip = (cx[:, 0] >= -1) & (cx[:, 0] + 1 <= 1)          # columns of the strip |x1| <= dd
removed = np.zeros_like(bad); core = np.zeros_like(bad)
for c in range(1, ncl+1):
    C = lab == c
    if not C[in_strip, :].any(): continue
    core |= C; removed |= C                                # removed set = the cluster itself
right = (cx >= 0) & np.ones_like(bad)
R = right & ~removed
for i in range(nx):
    for j in range(ny):
        x, y = cx[i, 0], cy[0, j]
        if R[i, j]: a2.add_patch(Rectangle((x, y), 1, 1, color=LBLUE, lw=0, zorder=0))
        if bad[i, j]:
            a2.add_patch(Rectangle((x, y), 1, 1, color='#5a5a5a' if core[i, j] else '#8e8e8e', lw=0, zorder=2))
for v in range(X0, X1+1): a2.plot([v, v], [Y0, Y1], color='#c8c8c8', lw=0.5, zorder=3)
for v in range(Y0, Y1+1): a2.plot([X0, X1], [v, v], color='#c8c8c8', lw=0.5, zorder=3)
a2.add_patch(Rectangle((-1, Y0), 2, Y1-Y0, fill=False, hatch='////', ec='#9a9a9a', lw=0, zorder=4))
for p in bad_pts: a2.add_patch(Rectangle((p[0]-0.3, p[1]-0.3), 0.6, 0.6, color=RED, lw=0, zorder=6))
# boundary of R: edges between R and its complement inside the window
segs = []
for i in range(nx):
    for j in range(ny):
        if not R[i, j]: continue
        x, y = cx[i, 0], cy[0, j]
        if i == 0 or not R[i-1, j]: segs.append(((x, y), (x, y+1)))
        if i < nx-1 and not R[i+1, j]: segs.append(((x+1, y), (x+1, y+1)))
        if j > 0 and not R[i, j-1]: segs.append(((x, y), (x+1, y)))
        if j < ny-1 and not R[i, j+1]: segs.append(((x, y+1), (x+1, y+1)))
for (p, q) in segs: a2.plot([p[0], q[0]], [p[1], q[1]], 'k', lw=2.0, solid_capstyle='projecting', zorder=7)
a2.text(-2.6, 7.3, r'$\mathcal{L}$', fontsize=15, zorder=8); a2.text(8.2, 7.3, r'$\mathcal{R}$', fontsize=15, zorder=8)
kw = dict(fontsize=8.5, zorder=9, bbox=dict(fc='white', ec='none', pad=1.5))
a2.annotate(r'removed cluster $\mathcal{C}_i$', xy=(-1.6, 4.2), xytext=(-9.6, 8.0),
            arrowprops=dict(arrowstyle='->', lw=0.8), **kw)
a2.annotate(r'strip $|x_1|\leq\mathfrak{d}$', xy=(-0.6, -6.2), xytext=(-9.6, -7.4),
            arrowprops=dict(arrowstyle='->', lw=0.8), **kw)
a2.annotate('bad cluster away from\nthe strip: untouched', xy=(7.0, -3.0), xytext=(2.4, -7.6),
            arrowprops=dict(arrowstyle='->', lw=0.8), **kw)
a2.set_xlim(X0, X1); a2.set_ylim(Y0, Y1); a2.set_aspect('equal')
a2.set_xticks([-10, -5, 0, 5, 10]); a2.set_yticks([-5, 0, 5])
a2.set_xlabel(r'$x_1/\mathfrak{d}$'); a2.set_ylabel(r'$x_2/\mathfrak{d}$')
a2.set_title('(b) construction of the cut in Lemma 8.3', fontsize=10)

plt.tight_layout()
plt.savefig('fig_scales.pdf'); plt.savefig('fig_scales.png', dpi=110)
print('clusters:', ncl, ' removed boxes:', removed.sum())


==> anc/fig_second.py <==
"""fig_second.pdf -- regularized Dirac operator with matrix-valued zeroth-order potentials (supplement, Figure S7).

P = D.sigma + (m + beta Lap) sigma_3, m = -0.3, beta = 1, W = lambda v (c0 sigma_0 + c1 sigma_1 + c3 sigma_3),
s = lambda^2 int|grad phi_v|^2.  By Proposition 3.3(i),
    M = (s/beta) [ (c0^2 + c3^2 - c1^2) sigma_3 + 2 c0 c3 sigma_0 + 2 c1 c3 sigma_1 ],
and by Proposition 3.4 the index at energy 0 is (sgn m_eff - sgn m)/2, m_eff = m + M_3 - beta |M_perp|^2,
provided |M_0| < inf_xi |d(xi)|, d(xi) = (xi + M_perp, m + M_3 - beta |xi|^2).
In slice (a), M_0 = 0 and the bulk is gapped at 0 iff m_eff != 0.  In slice (b), M_perp = 0 and, for beta > 0,
inf|d| = |m'| if m' <= 1/(2 beta), sqrt(4 beta m' - 1)/(2 beta) otherwise, with m' = m + M_3.
(a) c0 = 0, (c3, c1) = (cos a, sin a).   (b) c1 = 0, (c0, c3) = (cos a, sin a).
Blue: index 1; grey: index 0; white: no gap at 0.  Dashed: m + M_3 = 0.  Solid: phase boundaries.
"""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
m, beta = -0.3, 1.0
al = np.linspace(0, np.pi/2, 721); ss = np.linspace(0, 3, 721)
A, S = np.meshgrid(al, ss)
def infd_noshift(mp):
    # inf over xi of |(xi, mp - beta|xi|^2)| for beta > 0 (no vector potential):
    # |mp| if mp <= 1/(2 beta), else sqrt(4 beta mp - 1)/(2 beta)
    return np.where(mp <= 1/(2*beta), np.abs(mp), np.sqrt(np.maximum(4*beta*mp - 1, 0))/(2*beta))

def maps(c0, c1, c3):
    M0 = S*2*c0*c3/beta; M3 = S*(c0**2 + c3**2 - c1**2)/beta; Mp = S*2*c1*c3/beta
    meff = m + M3 - beta*Mp**2
    if np.any(c0*c3 != 0):
        # slice (b): M_perp = 0, so inf|d| is explicit
        assert np.all(Mp == 0)
        gap = infd_noshift(m + M3) - np.abs(M0)
    else:
        # slice (a): M_0 = 0, so the bulk is gapped at 0 iff inf|d| > 0 iff m_eff != 0
        gap = np.abs(meff)
    ind = 0.5*(np.sign(meff) - np.sign(m))
    return ind, gap, meff, m + M3

fig, axes = plt.subplots(1, 2, figsize=(10, 3.9))
setups = [((0*A, np.sin(A), np.cos(A)), r'$\alpha$: $W=\lambda v(\cos\alpha\,\sigma_3+\sin\alpha\,\sigma_1)$',
           '(a) mass/off-diagonal: index 1 (blue)'),
          ((np.cos(A), 0*A, np.sin(A)), r'$\alpha$: $W=\lambda v(\cos\alpha\,\sigma_0+\sin\alpha\,\sigma_3)$',
           '(b) electric/mass: index 1 (blue), 0 (grey), no gap (white)')]
for ax, (cs, xl, ti) in zip(axes, setups):
    ind, gap, meff, mM3 = maps(*cs)
    img = np.where(gap <= 0, 0, np.where(ind > 0.5, 2, 1))
    ax.contourf(A, S, img, levels=[-0.5, 0.5, 1.5, 2.5], colors=['white', '#e8e8e8', '#6d8ff0'])
    ax.contour(A, S, np.where(img == 0, -1.0, 1.0), levels=[0], colors='k', linewidths=0.8)
    ax.contour(A, S, np.where(img == 2, 1.0, -1.0), levels=[0], colors='k', linewidths=0.8)
    ax.contour(A, S, mM3, levels=[0], colors='k', linewidths=0.8, linestyles='--')
    ax.set_xticks([0, np.pi/8, np.pi/4, 3*np.pi/8, np.pi/2])
    ax.set_xticklabels([r'$0$', r'$\pi/8$', r'$\pi/4$', r'$3\pi/8$', r'$\pi/2$'])
    ax.set_xlabel(xl); ax.set_ylabel(r'$s=\lambda^2\int|\nabla\phi_v|^2$'); ax.set_title(ti, fontsize=10)
plt.tight_layout(); plt.savefig('fig_second.pdf'); plt.savefig('fig_second.png', dpi=110)


==> anc/fig_third.py <==
"""fig_third.pdf -- BHZ phase diagrams (supplement): homogenized operator P+M for
P = xi.sigma + (m + b|xi|^2) sigma_3 + c|xi|^2, m = 0.1, b = 1, c = 3/4, electric fluctuation of strength
E_el = C_00 and magnetic fluctuation of strength int|grad psi|^2, with M from Proposition 3.3(ii)-(iii):
M = E_el (c sigma_0 - b sigma_3)/(b^2-c^2) + (int|grad psi|^2)(b sigma_3 + c).
Index BDI(P+M,P) = (sgn m' - sgn m)/2 for E in the common gap. Band edges computed numerically.
"""
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.rcParams.update({'font.size': 8})
m, b, c = 0.1, 1.0, 0.75
t = np.linspace(0, 4, 40001)
def edges(mp, e0):
    r = np.sqrt(t + (mp + b*t)**2)
    return (e0 + c*t - r).max(), (e0 + c*t + r).min()   # valence max, conduction min
VBP, CBP = edges(m, 0.0)
fig, axes = plt.subplots(1, 2, figsize=(10, 3.6))
for ax, mag, lab in zip(axes, (0.0, 0.03), ('a', 'b')):
    Es = np.linspace(0, 0.16, 801); Eg = np.linspace(-0.25, 0.35, 601)
    mp = m - Es*b/(b**2 - c**2) + b*mag; e0 = Es*c/(b**2 - c**2) + c*mag
    VB = np.empty_like(Es); CB = np.empty_like(Es)
    for i in range(len(Es)): VB[i], CB[i] = edges(mp[i], e0[i])
    lo = np.maximum(VB, VBP); hi = np.minimum(CB, CBP)
    X, Y = np.meshgrid(Es, Eg)
    ingap = (Y > lo[None, :]) & (Y < hi[None, :])
    img = np.where(ingap & (mp[None, :] < 0), 2, np.where(ingap, 1, 0))
    ax.contourf(X, Y, img, levels=[0.5, 1.5, 2.5], colors=['#e8e8e8', '#6d8ff0'])
    ax.plot(Es, VB, 'k', lw=0.9); ax.plot(Es, CB, 'k', lw=0.9)
    ax.axhline(VBP, color='k', ls='--', lw=0.7); ax.axhline(CBP, color='k', ls='--', lw=0.7)
    EA = (m + b*mag)*(b**2 - c**2)/b
    ax.axvline(EA, color='k', ls=':', lw=0.8); ax.text(EA + 0.002, -0.21, 'A', fontsize=9)
    ax.set_xlim(0, 0.16); ax.set_ylim(-0.25, 0.35)
    ax.set_xlabel(r'electric: $\mathcal{E}=\int|\nabla\phi_0|^2$'); ax.set_ylabel(r'energy $E$')
    ax.set_title(r'(%s) BHZ, magnetic $\int|\nabla\psi|^2=%.2f$: index $-1$ (blue)' % (lab, mag), fontsize=9)
    print(lab, 'A at E_el=%.4f' % EA, ' check: at E_el=0.1 VB=%.3f CB=%.3f (linear formulas %.3f %.3f)' %
          (np.interp(0.1, Es, VB), np.interp(0.1, Es, CB),
           np.interp(0.1, Es, e0) - abs(np.interp(0.1, Es, mp)), np.interp(0.1, Es, e0) + abs(np.interp(0.1, Es, mp))))
plt.tight_layout()
plt.savefig('fig_third.pdf'); plt.savefig('fig_third.png', dpi=110)


==> anc/grading.py <==
import numpy as np
exec(open('dirac1.py').read().split("m=0.5")[0])
np.random.seed(11)
for name,V in [("V+w",[randV(1),{},{},randV(1)]),("A+w",[{},randV(1),randV(1),randV(1)]),("V+A",[randV(1),randV(1),randV(1),{}])]:
    print(name,np.round(pauli(Meff1(What(V))).real,4))
def ip(f,g): return sum((np.conj(f[q])*g[q]).real/(4*np.pi**2*(q[0]**2+q[1]**2)) for q in f)
np.random.seed(5); A1=randV(1); A2=randV(1); w=randV(1); v=randV(1)
B={q:2j*np.pi*(q[0]*A2[q]-q[1]*A1[q]) for q in A1}
print("M0 (A+w):",pauli(Meff1(What([{},A1,A2,w]))).real[0]," -2<w,B>_-1:",-2*ip(w,B))
print("M3 (A+V):",pauli(Meff1(What([v,A1,A2,{}]))).real[3]," -2<V,B>_-1:",-2*ip(v,B))
# M_perp from V-w:  predicted  sum_q Im(conj v_q w_q) (q2,-q1)/(pi |q|^2)
Mp=pauli(Meff1(What([v,{},{},w]))).real
pred=sum(np.imag(np.conj(v[q])*w[q])*np.array([q[1],-q[0]])/(np.pi*(q[0]**2+q[1]**2)) for q in v)
print("M_perp:",Mp[1:3]," predicted:",pred)
# magnetic no-go: H_a^2 >= m^2 check on Bloch matrix with large amplitude, eps=1 (critical, O(1) field)
exec(open('bloch2d.py').read().split("# (A)")[0].split("exec(")[0])


==> anc/groth_check.py <==
# Non-self-consistent Born integral, GWATB09 Eq. (4) with Sigma=0 on the right, E_F=0 (in the gap),
# lattice BHZ block; compare the m-dependence (the log coefficient) with their closed form Eq. (5a).
import numpy as np
a=5.0; beta=686.0; gamma=512.0; U0=100.0
def sigma_z(m,alpha,n=1600):
    k=(np.arange(n)+0.5)/n*2*np.pi/a-np.pi/a; KX,KY=np.meshgrid(k,k)
    e=(2/a**2)*(2-np.cos(KX*a)-np.cos(KY*a))
    dx=alpha/a*np.sin(KX*a); dy=-alpha/a*np.sin(KY*a); dz=m+beta*e; f=gamma*e
    # (E-H)^{-1} at E=0: -(f + d.sigma)^{-1} = -(f - d.sigma)/(f^2-|d|^2); sigma_z coefficient:
    gz=dz/(f**2-dx**2-dy**2-dz**2)
    return U0**2/12*(a/(2*np.pi))**2*gz.mean()*(2*np.pi/a)**2
for alpha in (364.5*0.02,):
    ms=np.array([1e-1,1e-2,1e-3])
    S=np.array([sigma_z(m,alpha) for m in ms])
    slope=np.diff(S)/np.diff(np.log(ms))
    print('alpha=%.2f  dSigma_z/dln m (numerics):'%alpha, slope)
K=U0**2*a**2/(48*np.pi)*beta/(beta**2-gamma**2)
print('Eq.(5a): d(mbar-m)/dln m = 2K =',2*K,'   direct leading log of Eq.(4): K =',K)


==> anc/interface.py <==
import numpy as np, scipy.linalg as sla
from bloch import s0,s1,s2,s3,cosW,add
m,a,b,phi=0.5,1.5,2*np.pi,-np.pi/2
M3=a*b*np.sin(phi)/(2*np.pi)            # = -3/2
L2,N2=40.0,128
x2=-L2/2+L2*np.arange(N2)/N2; dx=L2/N2
kk=2*np.pi*np.fft.fftfreq(N2,d=dx)
F=np.fft.fft(np.eye(N2),axis=0); D2=np.linalg.inv(F)@np.diag(kk)@F; D2=(D2+D2.conj().T)/2
def sm(t): return 0.5*(1-np.tanh(t/0.5))
rho=np.where(x2>-L2/4, sm(x2), sm(-(x2+L2/2-1.5)))   # 1 for -L2/2+3<x2<-1, 0 for 1<x2<L2/2; fictitious interface near x2=+-L2/2
near_real=np.abs(x2)<L2/4; 
I2=np.eye(N2)
def H0(k1):
    return np.kron(I2,k1*s1)+np.kron(D2,s2)+np.kron(np.diag(m+rho**2*M3),s3)
W=add(cosW(a*s0,1),cosW(b*s2,1,phi))
def Heps(k1,eps,N1=3):
    ns=np.arange(-N1,N1+1); B=2*N2; H=np.zeros((len(ns)*B,)*2,complex)
    for i,n in enumerate(ns):
        H[i*B:(i+1)*B,i*B:(i+1)*B]=np.kron(I2,(k1+2*np.pi*n/eps)*s1)+np.kron(D2,s2)+np.kron(np.diag(m+0*rho),s3)
        for j,n2 in enumerate(ns):
            if n-n2 in W: H[i*B:(i+1)*B,j*B:(j+1)*B]+=eps**-0.5*np.kron(np.diag(rho),W[n-n2])
    return H
def spec(H,blocks,E=1.3):
    w,v=sla.eigh(H,subset_by_value=(-E,E))
    p=(np.abs(v)**2).reshape(blocks,N2,2,-1).sum(axis=(0,2))       # x2-density
    wr=p[near_real].sum(0); loc_real=(p[np.abs(x2)<6].sum(0)>0.8); loc_fict=(p[np.abs(x2)>L2/2-6].sum(0)>0.8)
    return w,loc_real,loc_fict
if __name__=='__main__':
    for k1 in (0.0,0.6):
        w,lr,lf=spec(H0(k1),1); print('H0',k1,np.round(w[lr],3),np.round(w[lf],3))
        w,lr,lf=spec(Heps(k1,1/16),7); print('He',k1,np.round(w[lr],3),np.round(w[lf],3))


==> anc/nogo.py <==
import numpy as np
exec(open('bloch2d.py').read().split("# (A)")[0])
np.random.seed(2); A1=randV(3.0); A2=randV(3.0)
W=What([{},A1,A2,{}])
for k in [(0,0),(1.3,-0.4),(2.7,1.1)]:
    ev=bloch(k,1.0,0.5,0,W,1.0,N=8,reg=False); print(k,"min |E| =",round(min(abs(ev)),6))


==> anc/renorm.py <==
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.rcParams.update({'mathtext.fontset':'stix','font.family':'STIXGeneral','font.size':9})
BLUE='#3b5bdb'; GREY='#7a7a7a'; RED='#c0392b'
def chi0(t): # radial cutoff: 1 near 0, 0 for t>=2
    s=np.clip((t-1.0)/1.0,0,1); return 1-s*s*(3-2*s)
def s(u): return np.exp(-u**2)           # spectral density, s(0)=1
fig,(a1,a2)=plt.subplots(1,2,figsize=(6.8,2.7))
t=np.logspace(-1,6,4000)
for eps,col,ls in [(1e-3,GREY,'--'),(1e-5,BLUE,'-')]:
    w=(1-chi0(t))**2*s(eps*t)
    a1.semilogx(t,w,color=col,ls=ls,lw=1.2,label=r'$\varepsilon=10^{%d}$'%int(np.log10(eps)))
a1.set_xlabel(r'frequency $|\xi|$ (log scale)'); a1.set_ylabel(r'weight per $d\log|\xi|$, units of $s(0)$')
a1.set_ylim(-0.05,1.25); a1.legend(frameon=False,fontsize=8,loc='center left',bbox_to_anchor=(0.18,0.45))
a1.annotate('',xy=(2,1.1),xytext=(1e5,1.1),arrowprops=dict(arrowstyle='<->',lw=0.8))
a1.text(4e2,1.14,r'$1\lesssim|\xi|\lesssim\varepsilon^{-1}$',ha='center',fontsize=8.5)
a1.set_title(r'(a) integrand of $\mathbb{E}|\nabla Y_0|_B^2$ in $\log|\xi|$',fontsize=9.5)
# cumulative / total
L=np.logspace(1,12,60); eps=1/L
I=[]
for e in eps:
    tt=np.logspace(-1,np.log10(50/e),20000); w=(1-chi0(tt))**2*s(e*tt)
    I.append(np.trapezoid(w,np.log(tt)))
I=np.array(I)
a2.semilogx(L,I/np.log(L),color=BLUE,lw=1.3,label=r'$\lambda_\varepsilon^2\times$ integral $/\,\ell$')
a2.semilogx(L,I/np.log(L[-1]),color=GREY,ls='--',lw=1.1,label=r'integral, $\propto\log(1/\varepsilon)$')
a2.axhline(1,color='k',lw=0.6,ls=':')
a2.set_xlabel(r'$1/\varepsilon$ (log scale)'); a2.set_ylim(0,1.25)
a2.legend(frameon=False,fontsize=8,loc='lower right',bbox_to_anchor=(1.0,0.02))
a2.set_title(r'(b) $c_\varepsilon\to\ell s_0c_q$ with $\lambda_\varepsilon^2=\ell/\log(1/\varepsilon)$',fontsize=9.5)
plt.tight_layout(); plt.savefig('fig_renorm.pdf'); plt.savefig('fig_renorm.png',dpi=130)
print(I[:3]/np.log(L[:3]), I[-1]/np.log(L[-1]))


==> anc/surgery.py <==
import numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
plt.rcParams.update({'mathtext.fontset':'stix','font.family':'STIXGeneral','font.size':9})
BLUE='#3b5bdb'; LBLUE='#dfe7fb'; GREY='#7a7a7a'; RED='#c0392b'
x=np.linspace(-12,12,6000); eps=0.18
U,r=1.0,2.0
def smoothstep(s):  # 0 for s<=0, 1 for s>=1
    s=np.clip(s,0,1); return s*s*(3-2*s)
d=np.maximum(np.abs(x)-U,0)                      # distance to U=[-U,U]
theta=smoothstep((d-2*r)/(r))                    # 0 on U_{2r}, 1 outside U_{3r}
# configuration: couplings small on the bad set (a puddle)
amp=1.0-0.85*np.exp(-(x/1.1)**8)
Wfast=amp*(np.sin(2*np.pi*x/eps)+0.45*np.sin(4*np.pi*x/eps+0.7))
Vt=eps**-0.5*Wfast; Mstar=0.9
Hc=theta*Vt+(1-theta**2)*Mstar
fig,(a1,a2)=plt.subplots(2,1,figsize=(6.6,3.6),sharex=True,gridspec_kw={'height_ratios':[2.2,1]})
for ax in (a1,a2):
    ax.axvspan(-U-3*r,U+3*r,color=LBLUE,lw=0)
    ax.axvspan(-U-2*r,U+2*r,color='#c9d6f7',lw=0)
    ax.axvspan(-U,U,color='#f3c9c4',lw=0)
a1.plot(x,Vt,color=GREY,lw=0.45,label=r'potential of $H^\varepsilon$: $\varepsilon^{-1/2}\rho\,W_\omega(x/\varepsilon)$')
a1.plot(x,Hc,color=BLUE,lw=0.9,label=r'potential of $H_\circ$: $\rho\theta\tilde V+(1-\theta^2)\rho^2M_\star$')
a1.axhline(Mstar,color=BLUE,lw=0.6,ls='--')
a1.text(-0.2,Mstar+0.25,r'$M_\star$',color=BLUE,ha='center',fontsize=10)
a1.set_ylim(-4.6,5.6); a1.set_yticks([])
a1.legend(loc='upper left',fontsize=8,frameon=False,ncol=1)
a1.text(0,-4.2,r'$\mathcal{U}$',ha='center',color=RED,fontsize=10)
a1.text(-4.0,-4.2,r'$\mathcal{U}_{2r}$',ha='center',fontsize=10)
a1.text(-7.0,-4.2,r'$\mathcal{U}_{3r}$',ha='center',fontsize=10)
a2.plot(x,theta,color='k',lw=1.2,label=r'cutoff $\theta$')
a2.fill_between(x,0,1,where=np.abs(x)<U+3*r,color='#f3c9c4',alpha=0.0)
a2.plot([-U-3*r,U+3*r],[-0.25,-0.25],color=RED,lw=3,solid_capstyle='butt')
a2.text(U+3*r+0.3,-0.25,r'$\mathrm{supp}\,V$, $V=H^\varepsilon-H_\circ$',va='center',fontsize=8.5,color=RED)
a2.set_ylim(-0.45,1.25); a2.set_yticks([0,1]); a2.text(-11.6,0.62,r'$\theta$',fontsize=10)
a2.set_xlabel(r'$x$ (macroscopic variable), across a bad region')
a2.set_xticks([])
plt.tight_layout(h_pad=0.3); plt.savefig('fig_surgery.pdf'); plt.savefig('fig_surgery.png',dpi=130)


==> anc/tailA.py <==
"""tailA.py -- fraction of bad mesoboxes against varpi^{-2}, for Figure S1(c) (reconstruction).

Twelve realizations of 2048 x 2048 cells; for each 1/varpi in {6, 8, ..., 22}, the lattice is tiled by
mesoboxes of side 1/varpi, and a mesobox is bad if |M_omega,3 - M_Born,3| > rbar/4 somewhere in it.
Writes tailA.npz with invs, nb (number of bad mesoboxes) and tot (number of mesoboxes).
"""
import numpy as np
from fieldA import mu_field, c3, MB, thr

invs = np.arange(6, 24, 2); n = 2048; nreal = 12
nb = np.zeros(len(invs), int); tot = np.zeros(len(invs), int)
for s in range(nreal):
    om = np.random.default_rng(100 + s).uniform(-1, 1, (n, n))
    for i, inv in enumerate(invs):
        dev = np.abs(c3*mu_field(om, 1/inv) - MB)
        k = n//inv
        D = dev[:k*inv, :k*inv].reshape(k, inv, k, inv).max(axis=(1, 3))
        nb[i] += (D > thr).sum(); tot[i] += k*k
np.savez('tailA.npz', invs=invs, nb=nb, tot=tot)
for inv, a, b in zip(invs, nb, tot): print('1/varpi = %2d  bad %7d / %8d = %.2e' % (inv, a, b, a/b))


==> anc/verify.py <==
"""verify.py -- checks the formula M_omega = 2 tau ||v||^2 mu sigma_3 used for Figure S1 (reconstruction).

Definition (22) of the main paper: Xi = W chi with P_1(D_y) chi = -W, A = K_varpi * Xi, M_omega = (A + A^*)/2,
for the alloy W = sum_j omega_j w(. - j), w = v sigma_0 + tau grad^perp v . sigma, v = Lap b, P_1(xi) = xi . sigma.
Lemma 7.3 gives M_omega = 2 tau ||v||^2 mu sigma_3 + O(varpi), mu = sum_j K_varpi(. - j) omega_j^2.
Everything is computed spectrally on a periodic supercell of n x n cells with r grid points per cell,
and the maximal deviation over the supercell is reported for several varpi.
Result: about 5e-3 for varpi = 1/4, 1.2e-3 for 1/8 and 7e-4 for 1/12 (decay close to varpi^2), far below rbar/4.
"""
import numpy as np
from fieldA import hatK, c3

s0 = np.eye(2); s1 = np.array([[0, 1], [1, 0]], complex); s2 = np.array([[0, -1j], [1j, 0]]); s3 = np.diag([1., -1]).astype(complex)

def bump(t):
    out = np.zeros_like(t); i = np.abs(t) < 1; out[i] = np.exp(-1/(1 - t[i]**2)); return out

def run(inv, n=48, r=24, seed=0):
    h = 1.0/r; N = n*r; x = np.arange(N)*h
    X, Y = np.meshgrid(x, x, indexing='ij')
    xi1 = 2*np.pi*np.fft.fftfreq(N, d=h); xi2 = xi1.copy()
    XI1, XI2 = np.meshgrid(xi1, xi2, indexing='ij'); XI2sq = XI1**2 + XI2**2
    # single site: b supported in |y| < 0.45, v = Lap b, tau chosen so that 2 tau ||v||^2 = c3
    def site(cx, cy):
        dx = (X - cx + n/2) % n - n/2; dy = (Y - cy + n/2) % n - n/2
        return bump(np.hypot(dx, dy)/0.45)
    b0 = site(0.0, 0.0)
    v0 = np.real(np.fft.ifft2(-XI2sq*np.fft.fft2(b0)))
    normv2 = (v0**2).sum()*h*h
    tau = c3/(2*normv2)
    # alloy: V = sum omega_j v(. - j); its Fourier transform from that of v0 by phases
    om = np.random.default_rng(seed).uniform(-1, 1, (n, n))
    comb = np.zeros((N, N)); comb[::r, ::r] = om                  # omega_j at y = j
    Vh = np.fft.fft2(comb)*np.fft.fft2(v0)                         # = FT of sum_j omega_j v0(. - j)
    # W = V s0 + tau (-d2 V s1 + d1 V s2)
    W0 = Vh; W1 = -tau*1j*XI2*Vh; W2 = tau*1j*XI1*Vh              # components along s0, s1, s2
    Wh = W0[..., None, None]*s0 + W1[..., None, None]*s1 + W2[..., None, None]*s2
    # chi_hat = -(xi . sigma)^{-1} W_hat = -(xi . sigma) W_hat / |xi|^2
    Lxi = XI1[..., None, None]*s1 + XI2[..., None, None]*s2
    with np.errstate(divide='ignore', invalid='ignore'):
        chih = -np.einsum('...ij,...jk->...ik', Lxi, Wh)/XI2sq[..., None, None]
    chih[0, 0] = 0
    Wx = np.fft.ifft2(Wh, axes=(0, 1)); chix = np.fft.ifft2(chih, axes=(0, 1))
    Xi = np.einsum('...ij,...jk->...ik', Wx, chix)
    K = hatK(np.sqrt(XI2sq)*inv)
    A = np.fft.ifft2(np.fft.fft2(Xi, axes=(0, 1))*K[..., None, None], axes=(0, 1))
    M = 0.5*(A + np.conj(np.swapaxes(A, -1, -2)))
    # mu(y) = sum_j K_varpi(y - j) omega_j^2
    mu = np.real(np.fft.ifft2(np.fft.fft2(np.where(comb != 0, comb**2, 0))*K))/(h*h)
    target = c3*mu
    comps = [np.real(np.einsum('...ij,ji->...', M, p))/2 for p in (s0, s1, s2, s3)]
    e3 = np.abs(comps[3] - target).max()                     # sigma_3 deviation
    e12 = max(np.abs(comps[1]).max(), np.abs(comps[2]).max())  # sigma_1, sigma_2 parts (vanish as r grows)
    e0 = np.abs(comps[0]).max()
    return e3, e12, e0, np.abs(target).max()

if __name__ == '__main__':
    # resolution r = 24 points per cell; the sigma_1, sigma_2 parts are discretization errors (they halve
    # when r doubles), while the sigma_3 deviation is converged.  Run time: about ten minutes.
    for inv, n in ((4, 32), (8, 48), (12, 64)):
        e3, e12, e0, scale = run(inv, n=n, r=24)
        print('varpi = 1/%2d: max |M_3 - c3 mu| = %.1e,  max |M_1|,|M_2| = %.1e,  max |M_0| = %.1e  (|c3 mu| <= %.2f)'
              % (inv, e3, e12, e0, scale))

